Rademacher expansion of modular integrals

We develop a method to evaluate integrals of non-holomorphic modular functions over the fundamental domain of the torus with modular parameter $\tau$ analytically. It proceeds in two steps: first the integral is transformed to a Lorentzian contour by the same strategy that leads to the Lorentzian inversion formula in CFT, and then we apply a two-dimensional version of the Rademacher expansion. This computes the integral in terms of an expansion sensitive to the singular behaviour of the integrand near all the Lorentzian cusps $\tau \to i \infty$, $\bar{\tau} \to x \in \mathbb{Q}$. We apply this technique to a variety of examples such as the evaluation of string one-loop partition functions, where it leads to the first analytic formula for the cosmological constants of the bosonic string and the $\mathrm{SO}(16) \times \mathrm{SO}(16)$ string.

==> anc/RademacherFormula.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    173488,       3482]
NotebookOptionsPosition[    168475,       3377]
NotebookOutlinePosition[    168872,       3393]
CellTagsIndexPosition[    168829,       3390]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Helper functions", "Subsection",
 CellChangeTimes->{{3.942272451122571*^9, 
  3.942272452960401*^9}},ExpressionUUID->"b8a06d22-0cde-429f-88f3-\
3d3c8fbd1f37"],

Cell[CellGroupData[{

Cell["Dedekind sums", "Subsubsection",
 CellChangeTimes->{{3.946481747995228*^9, 3.946481750000819*^9}, {
  3.946495951025489*^9, 
  3.9464959583828583`*^9}},ExpressionUUID->"0a810e05-2ff4-4b56-886d-\
7ce5e98658aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", "0", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Mu]", "[", "x", "]"}], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"x", "<", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"\[Mu]", "[", 
        FractionBox["x", 
         RowBox[{"1", "-", "x"}]], "]"}], "-", "1"}], ",", 
      RowBox[{
       RowBox[{"\[Mu]", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "x"}], "-", "1"}], "x"], "]"}], "+", "1"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"a_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"a", ",", "c"}], "]"}], "=", 
    RowBox[{
     FractionBox["1", "12"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"a", "+", 
         RowBox[{"ModularInverse", "[", 
          RowBox[{"a", ",", "c"}], "]"}]}], "c"], "-", 
       RowBox[{"\[Mu]", "[", 
        RowBox[{"a", "/", "c"}], "]"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942272156855472*^9, 3.9422721716684237`*^9}, {
  3.946496215037006*^9, 3.946496274607331*^9}, {3.94649630900084*^9, 
  3.946496315212556*^9}, {3.946552805023848*^9, 3.946552835154529*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8524e6ee-4b10-426b-96cb-5ab305976865"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kloosterman sums", "Subsubsection",
 CellChangeTimes->{{3.946552838076809*^9, 
  3.946552840762678*^9}},ExpressionUUID->"521d94c1-8c76-4cc8-b4b8-\
ce587ab2df21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K", "[", 
    RowBox[{"1", ",", "1", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"1", ",", "1", ",", "c"}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GCD", "[", 
          RowBox[{"a", ",", "c"}], "]"}], "==", "1"}], ",", 
        RowBox[{"Exp", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Pi]", " ", "I"}], "c"], 
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"ModularInverse", "[", 
             RowBox[{"a", ",", "c"}], "]"}]}], ")"}]}], "]"}], ",", "0"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"c", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ks", "[", 
    RowBox[{"1", ",", "1", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ks", "[", 
     RowBox[{"1", ",", "1", ",", "c"}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GCD", "[", 
          RowBox[{"a", ",", "c"}], "]"}], "==", "1"}], ",", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"a", ",", "c"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[Pi]", " ", "I"}], "c"], 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"ModularInverse", "[", 
              RowBox[{"a", ",", "c"}], "]"}]}], ")"}]}], "]"}]}], ",", "0"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"c", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946552854741715*^9, 3.946552941982864*^9}, {
  3.946552982924265*^9, 3.946553003719604*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4c938d89-07f7-4715-a74c-1113d6e6f57b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gauss sums", "Subsubsection",
 CellChangeTimes->{{3.9464982601626177`*^9, 
  3.9464982619649973`*^9}},ExpressionUUID->"85145d8c-055c-4bdf-8cd1-\
17e76d4602d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", "c_", "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{"c", ",", "4"}], "]"}], ",", "1", ",", "1", ",", "3", ",", 
     "\[ImaginaryI]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"d_", ",", "c_"}], "]"}], "/;", 
    RowBox[{"OddQ", "[", "c", "]"}]}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["c"]}], 
    RowBox[{"\[Epsilon]", "[", "c", "]"}], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["c", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ModularInverse", "[", 
          RowBox[{"d", ",", "c"}], "]"}], "+", "d"}], ")"}]}], 
      RowBox[{"2", "c"}]], "]"}], 
    RowBox[{"JacobiSymbol", "[", 
     RowBox[{
      RowBox[{"-", "d"}], ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"d_", ",", "c_"}], "]"}], "/;", 
    RowBox[{"EvenQ", "[", "c", "]"}]}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{"c", ",", "4"}], "]"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], 
      SqrtBox["c"], 
      SuperscriptBox[
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"c", "-", "d"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox["\[ImaginaryI]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ModularInverse", "[", 
          RowBox[{"d", ",", "c"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ModularInverse", "[", 
             RowBox[{"d", ",", "c"}], "]"}], " ", "d"}], "-", "1"}], ")"}], 
         "/", "c"}]}]], 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ModularInverse", "[", 
            RowBox[{"d", ",", "c"}], "]"}], "+", "d"}], ")"}]}], 
        RowBox[{"2", "c"}]], "]"}], 
      RowBox[{"JacobiSymbol", "[", 
       RowBox[{"c", ",", 
        RowBox[{"c", "-", "d"}]}], "]"}]}], ",", "2", ",", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"3cde86f4-707d-4816-bbd0-0aae715dabea"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jacobi theta functions in the q-expansion", "Subsubsection",
 CellChangeTimes->{{3.946500489969316*^9, 3.9465004981994267`*^9}, {
  3.9465012149311*^9, 
  3.9465012239334373`*^9}},ExpressionUUID->"efe2be61-2145-4b0d-9b15-\
7f8179ab46d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cutoff", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]2", "[", "q_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"4", 
       SuperscriptBox["k", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"-", "cutoff"}], "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"cutoff", "-", 
        FractionBox["1", "2"]}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[Theta]2M", "[", "\[Tau]_", "]"}], ":=", 
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"2", ",", "0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]3", "[", "q_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"4", 
       SuperscriptBox["k", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "cutoff"}], ",", "cutoff"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[Theta]3M", "[", "\[Tau]_", "]"}], ":=", 
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", "q_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], " ", 
      SuperscriptBox["q", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "k"}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "cutoff"}], ",", "cutoff"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.946500499601633*^9, 3.946500502508295*^9}, {
  3.946501210574358*^9, 3.946501210781123*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"915d475b-f3f3-45f6-af05-2115bcc24a29"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bosonic string partition function", "Subsection",
 CellChangeTimes->{{3.942272430896881*^9, 
  3.942272447038538*^9}},ExpressionUUID->"903d953e-94fd-4ae9-91ec-\
abcfb5921d1b"],

Cell[CellGroupData[{

Cell["Implementation of the Rademacher formula", "Subsubsection",
 CellChangeTimes->{{3.946483961733264*^9, 
  3.946483973153202*^9}},ExpressionUUID->"10fe51d0-1eaa-45d7-9e7a-\
66c0ab4aa23b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ReZ", "=", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], "15"], 
        RowBox[{"24", " ", 
         RowBox[{"13", "!"}]}]], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"N", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[ImaginaryI]", " ", "c", " ", 
               RowBox[{"Ks", "[", 
                RowBox[{"1", ",", "1", ",", "c"}], "]"}], 
               RowBox[{"BesselJ", "[", 
                RowBox[{"13", ",", 
                 FractionBox[
                  RowBox[{"4", "\[Pi]"}], "c"]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"K", "[", 
                RowBox[{"1", ",", "1", ",", "c"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"12", ",", 
                   FractionBox[
                    RowBox[{"4", "\[Pi]"}], "c"]}], "]"}], "-", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"14", ",", 
                   FractionBox[
                    RowBox[{"4", "\[Pi]"}], "c"]}], "]"}]}], ")"}]}]}], 
             ")"}]}], "\[IndentingNewLine]", ",", "100"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ",", "c"}], 
     "]"}], "//", "EchoTiming"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9465529495356293`*^9, 3.946552967026568*^9}, {
   3.946553022642543*^9, 3.946553065748567*^9}, 3.946553135992741*^9, {
   3.9465532122820787`*^9, 3.9465532147596207`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a827b88b-b745-4fda-a98e-9a0aa118f88d"],

Cell[BoxData["32.206627`"], "EchoTiming",
 CellChangeTimes->{
  3.946553282673477*^9},ExpressionUUID->"03530994-036b-46e0-a569-\
3f7b2d6665f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "ReZ", "]"}]], "Input",
 CellChangeTimes->{{3.946496482533519*^9, 3.946496484219288*^9}, {
  3.946497179979535*^9, 3.946497185304758*^9}, {3.946553139917564*^9, 
  3.946553149851613*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5a832248-3b5d-464d-9a4a-6f9eddc49a7e"],

Cell[BoxData[
 RowBox[{"29399.\
071529389621479451981485159906479090185782282407340791467205344945076267427734\
3516139587371016675934106069804860002`99.99999724582007", "+", 
  RowBox[{"0``101.16087566032694", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.946496484488956*^9, 3.946497271194929*^9, 3.946501652636738*^9, 
   3.946501768559987*^9, 3.946553101797999*^9, {3.94655314031185*^9, 
   3.946553147282976*^9}, 3.94655328274175*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3e263d67-15ab-4404-a2db-113e5be82578"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Convergence: Plot of the c-th term in the Rademacher expansion as a function \
of c\
\>", "Subsubsection",
 CellChangeTimes->{{3.946483986338711*^9, 3.9464840410453978`*^9}, {
  3.9464971925941668`*^9, 
  3.946497195434292*^9}},ExpressionUUID->"5fc50cf7-3a48-40dd-937e-\
d32ad4254477"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["ReZ", 
    RowBox[{"ReZ", "[", 
     RowBox[{"[", "1", "]"}], "]"}]], "//", "Abs"}], "//", 
  "ListLogLogPlot"}]], "Input",
 CellChangeTimes->{{3.94227254737184*^9, 3.942272551213033*^9}, {
  3.946497200322769*^9, 3.946497211644104*^9}, {3.946499768464006*^9, 
  3.946499769492587*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b821c321-921c-4fcf-acaa-f63827ae688c"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.004583333333333334], AbsoluteThickness[2], PointBox[CompressedData["

1:eJxde3k8Vd/3Psos853OzZBQSkWKorLIPN5R5ikqlSJDUomUoYFMlVJEpkyh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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxde3k8Vd/3Psos853OzZBQSkWKorLIPN5R5ikqlSJDUomUoYFMlVJEpkyh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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.2908212942974245, 
             6.907755278982137}, {-96.17008261439973, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.2908212942974245, -96.17008261439973}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.004583333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Exp[
                 Part[#, 1]], 
                Exp[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-0.2908212942974245, 
            6.907755278982137}, {-96.17008261439973, 0.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-0.2908212942974245, -96.17008261439973}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Exp[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.004583333333333334], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxde3k8Vd/3Psos853OzZBQSkWKorLIPN5R5ikqlSJDUomUoYFMlVJEpkyh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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-0.2908212942974245, 
         6.907755278982137}, {-96.17008261439973, 0.}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {-0.2908212942974245, -96.17008261439973}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.004583333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Exp[
             Part[#, 1]], 
            Exp[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLogLogPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.2908212942974245, -96.17008261439973},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.2908212942974245, 6.907755278982137}, {-96.17008261439973, 
   0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.684611727667927, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.802394763324311, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.006367567650246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.294049640102028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-64.47238260383328, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "28"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-41.44653167389282, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "18"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-87.49823353377374, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-85.19564844077969, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-82.89306334778564, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-80.5904782547916, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-75.9853080688035, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-73.68272297580947, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-71.38013788281542, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-69.07755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-62.16979751083923, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-59.86721241784519, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-57.564627324851145`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-52.95945713886305, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-50.65687204586901, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-48.35428695287496, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-46.051701859880914`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-39.14394658089878, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-36.841361487904734`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-34.538776394910684`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.605170185988092, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{3.942272552438775*^9, 3.942272842680934*^9, 
  3.942272905344796*^9, 3.943096214366851*^9, 3.946497073670865*^9, 
  3.946497271317704*^9, 3.946499769816751*^9, 3.9465016537978168`*^9, 
  3.946501769667175*^9, 3.9465531041097918`*^9, 3.946553284074688*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"043e0f41-8eec-4efd-8cf0-d0252387675d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Direct numerical evaluation for comparison", "Subsubsection",
 CellChangeTimes->{{3.9464840477498426`*^9, 
  3.9464840925729523`*^9}},ExpressionUUID->"00be7f43-e8b4-48fd-920c-\
ffda27cc34ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZnumCuspTerm", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "m"]}], ")"}], "24"]], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "cutoff"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", "cutoff"}], "}"}]}], "]"}], "]"}], 
        ",", "q"}], "]"}], "2"], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"ExpIntegralE", "[", 
           RowBox[{"14", ",", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], " ", "\[Pi]"}]}], "]"}], "]"}], 
         ",", "20"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZnumBulkTerm", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Re", "[", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["y", "14"]], 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"DedekindEta", "[", 
             RowBox[{"x", "+", 
              RowBox[{"I", " ", "y"}]}], "]"}], "24"], 
           SuperscriptBox[
            RowBox[{"DedekindEta", "[", 
             RowBox[{
              RowBox[{"-", "x"}], "+", 
              RowBox[{"I", " ", "y"}]}], "]"}], "24"]}]]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}]], ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "20"}], ",", 
      RowBox[{"PrecisionGoal", "->", "14"}]}], "]"}], "//", "EchoTiming"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Znum", "=", 
  RowBox[{"ZnumCuspTerm", "+", "ZnumBulkTerm"}]}]}], "Input",
 CellChangeTimes->{{3.946488772439611*^9, 3.94648883509753*^9}, {
  3.9464889636818*^9, 3.946489010917987*^9}, {3.946489114691574*^9, 
  3.946489114717325*^9}, {3.946489161163053*^9, 3.946489161492345*^9}, {
  3.946489337554284*^9, 3.946489378744959*^9}, {3.946489941264176*^9, 
  3.946489949646957*^9}, {3.946490282117084*^9, 3.9464903421928062`*^9}, {
  3.94649040011129*^9, 3.946490400205813*^9}, {3.946490644802957*^9, 
  3.9464906502449913`*^9}, {3.946500522336807*^9, 3.946500524200391*^9}, {
  3.946500880740604*^9, 3.946500904770639*^9}, {3.946501590335613*^9, 
  3.946501590432419*^9}, {3.946553161083803*^9, 3.9465531726679707`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d4de8965-9146-4ae8-b74f-b09e2b53cc46"],

Cell[BoxData["124.733464`"], "EchoTiming",
 CellChangeTimes->{
  3.946553409317628*^9},ExpressionUUID->"36eaf9bd-0e98-43a5-9449-\
3f9b85f9aa57"],

Cell[BoxData[
 RowBox[{"29399.0715293896215101586780030310417299306`19.530981143598616", 
  "+", 
  RowBox[{
  "98310.02093666881091953542665465293204363206`20.167874166579782", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.946488777341837*^9, 3.946488827824443*^9}, {
   3.946488961183162*^9, 3.94648899752178*^9}, {3.946489112882138*^9, 
   3.946489137755278*^9}, 3.946489185873219*^9, 3.946489359783126*^9, 
   3.9464894936219378`*^9, {3.94649028116284*^9, 3.946490334461341*^9}, 
   3.946490369187016*^9, 3.9464905330245*^9, 3.946501659309195*^9, 
   3.946501953904893*^9, 3.946553409372262*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"cf660cf6-bf02-480b-9a48-5ee492b94e0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Re", "[", "Znum", "]"}], "-", 
   RowBox[{"Total", "[", "ReZ", "]"}]}], 
  RowBox[{"Total", "[", "ReZ", "]"}]]], "Input",
 CellChangeTimes->{{3.946488810689888*^9, 3.946488813764341*^9}, {
  3.9464906226474957`*^9, 3.94649062313841*^9}, {3.94649722892492*^9, 
  3.946497231630536*^9}, {3.946497304389338*^9, 3.946497306966*^9}, {
  3.946501675020756*^9, 3.946501684463605*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"507e043c-5908-4458-9975-9bcaf00d05bb"],

Cell[BoxData[
 RowBox[{"1.04447844508199209987`1.5498806254654054*^-18", "+", 
  RowBox[{"0``105.62920927522788", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.946488814235815*^9, {3.946488987153982*^9, 3.946489000101469*^9}, 
   3.946489157531405*^9, 3.9464893313082232`*^9, 3.946489362575254*^9, 
   3.946489732437495*^9, 3.946490339277033*^9, 3.9464903979223137`*^9, {
   3.946490606429769*^9, 3.946490623722652*^9}, {3.946497298913652*^9, 
   3.9464973095708313`*^9}, 3.946501954115813*^9, 3.9465534097878017`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5c6cd0e6-4daf-47da-92f6-b95250032f3c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First mass shift of type II strings", "Subsection",
 CellChangeTimes->{{3.946481844371999*^9, 
  3.946481851902522*^9}},ExpressionUUID->"80aee5f3-4bdb-4ff3-9acd-\
053cc85a5339"],

Cell[CellGroupData[{

Cell["Implementing the Rademacher formula", "Subsubsection",
 CellChangeTimes->{{3.946497468349597*^9, 
  3.946497473093648*^9}},ExpressionUUID->"69e044bb-be14-49b3-99de-\
04ba8fb4bc3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]m2", "=", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["2"], 
          SuperscriptBox["\[Pi]", "3"]}], "630"]}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["c", 
            RowBox[{"5", "/", "2"}]]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"GCD", "[", 
                RowBox[{"a", ",", "c"}], "]"}], "==", "1"}], ",", 
              RowBox[{"N", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", "\[ImaginaryI]", " ", "c", " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"a", ",", "c"}], "]"}], 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{
                    FractionBox["7", "2"], ",", 
                    FractionBox["\[Pi]", "c"]}], "]"}]}], "+", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{
                    FractionBox["5", "2"], ",", 
                    FractionBox["\[Pi]", "c"]}], "]"}], "-", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{
                    FractionBox["9", "2"], ",", 
                    FractionBox["\[Pi]", "c"]}], "]"}]}], ")"}], 
                 RowBox[{"G", "[", 
                  RowBox[{"a", ",", "c"}], "]"}]}], "\[IndentingNewLine]", 
                ",", "100"}], "]"}], ",", "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", 
              RowBox[{"c", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ",", "c"}], 
     "]"}], "//", "EchoTiming"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.946499126244842*^9, 3.946499137999161*^9}, {
  3.946499872459607*^9, 3.94649987255451*^9}, {3.946501239057642*^9, 
  3.9465012391606293`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"cbfbe679-8f53-40a0-afac-519633548779"],

Cell[BoxData["30.652201`"], "EchoTiming",
 CellChangeTimes->{
  3.946553440599424*^9},ExpressionUUID->"4c9dfbed-7066-4a74-a413-\
dad0cd3368bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "\[Delta]m2", "]"}]], "Input",
 CellChangeTimes->{{3.946499325688611*^9, 3.946499340689517*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"38e6b38f-701a-4e26-b71d-11bb1eed3747"],

Cell[BoxData[
 RowBox[{"0.\
022042554399483738257189790884493127809388300600236965158683631507226287409538\
8507749585013354210410406348732086917`99.94796925255609", "+", 
  RowBox[{"0``102.918273612207", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9464993241561947`*^9, 3.946499341104225*^9}, 
   3.946500075783596*^9, 3.946501281534169*^9, 3.946501995791388*^9, 
   3.94655344071801*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"e433cbaf-a543-4b50-abb2-383ec394e8eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Convergence: Plot of the c-th term in the Rademacher expansion as a function \
of c\
\>", "Subsubsection",
 CellChangeTimes->{{3.946483986338711*^9, 3.9464840410453978`*^9}, {
  3.9464971925941668`*^9, 
  3.946497195434292*^9}},ExpressionUUID->"15ce25b7-9533-4921-a800-\
d81ae89db718"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["\[Delta]m2", 
    RowBox[{"\[Delta]m2", "[", 
     RowBox[{"[", "1", "]"}], "]"}]], "//", "Abs"}], "//", 
  "ListLogLogPlot"}]], "Input",
 CellChangeTimes->{{3.946499724167549*^9, 3.9464997624866056`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4d75ce5c-ce05-4063-a5c4-d39fa2e4d2c7"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.0055000000000000005`], AbsoluteThickness[2], 
        PointBox[CompressedData["
1:eJxdemk4Ve/3txRlHs+0TxQhszMnikURaZYoFIWKJJJCGStNSJEUqaQiyUw0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         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.0055000000000000005`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJxdemk4Ve/3txRlHs+0TxQhszMnikURaZYoFIWKJJJCGStNSJEUqaQiyUw0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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{-0.2908212942974245, 
               Log[1000]}, {-26.286738581498252`, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.2908212942974245, -26.286738581498252`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.0055000000000000005`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Exp[
                 Part[#, 1]], 
                Exp[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{-0.2908212942974245, 
              Log[1000]}, {-26.286738581498252`, 0.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-0.2908212942974245, -26.286738581498252`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.0055000000000000005`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Exp[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJxdemk4Ve/3txRlHs+0TxQhszMnikURaZYoFIWKJJJCGStNSJEUqaQiyUw0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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{-0.2908212942974245, 
           Log[1000]}, {-26.286738581498252`, 0.}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {-0.2908212942974245, -26.286738581498252`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Exp[
             Part[#, 1]], 
            Exp[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLogLogPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.2908212942974245, -26.286738581498252`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-0.2908212942974245, 
      Log[1000]}, {-26.286738581498252`, 0.}}, {{-0.2908212942974245, 
    6.907755278982137}, {-26.286738581498252`, 0.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.684611727667927, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.802394763324311, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.006367567650246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.294049640102028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.100\"", ShowStringCharacters -> False], 
          0.1`15.954589770191003, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.946499728153387*^9, 3.946499763591363*^9}, 
   3.946500080838414*^9, 3.9465012816440372`*^9, 3.9465019958980207`*^9, 
   3.946553440806798*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3e0373bb-5730-4c58-9cf2-4582a781a41f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Direct numerical evaluation for comparison", "Subsubsection",
 CellChangeTimes->{{3.9464840477498426`*^9, 
  3.9464840925729523`*^9}},ExpressionUUID->"59349cb6-e6c4-4736-a7d2-\
6bf082358933"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]m2numCuspTerm", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{"Diagonal", "[", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"q", " ", "qb", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"\[Theta]3", "[", "q", "]"}], " ", 
                RowBox[{"\[Theta]3", "[", "qb", "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[Theta]2", "[", "q", "]"}], " ", 
                RowBox[{"\[Theta]2", "[", "qb", "]"}]}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"\[Eta]", "[", "q", "]"}], "6"], 
               SuperscriptBox[
                RowBox[{"\[Eta]", "[", "qb", "]"}], "6"]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "cutoff"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"qb", ",", "0", ",", "cutoff"}], "}"}]}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "qb"}], "}"}]}], "]"}], "]"}], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"ExpIntegralE", "[", 
            RowBox[{
             FractionBox["9", "2"], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}], " ", "\[Pi]"}]}], "]"}], "]"}],
           ",", "20"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]m2numBulkTerm", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Re", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", 
           SuperscriptBox["\[Pi]", "2"], 
           SuperscriptBox["y", 
            RowBox[{"9", "/", "2"}]]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{"\[Theta]3M", "[", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}]}], "]"}], "]"}],
             "2"], "+", 
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{"\[Theta]2M", "[", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}]}], "]"}], "]"}],
             "2"]}], 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            SuperscriptBox[
             RowBox[{"DedekindEta", "[", 
              RowBox[{"x", "+", 
               RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], "6"], "]"}], 
           "2"]]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}]], ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "20"}], ",", 
      RowBox[{"PrecisionGoal", "->", "8"}]}], "]"}], "//", "EchoTiming"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]m2num", "=", 
  RowBox[{"\[Delta]m2numCuspTerm", "+", "\[Delta]m2numBulkTerm"}]}]}], "Input",\

 CellChangeTimes->{{3.925615369385749*^9, 3.9256154202629538`*^9}, {
  3.925615505564479*^9, 3.925615540088903*^9}, {3.925615608364498*^9, 
  3.9256156598322153`*^9}, {3.9256157647622027`*^9, 3.925615787694469*^9}, {
  3.946500460527313*^9, 3.946500472461688*^9}, {3.946500565043531*^9, 
  3.94650059445275*^9}, {3.946500660007307*^9, 3.946500661394127*^9}, {
  3.946500790598386*^9, 3.946500800595646*^9}, {3.946500938678295*^9, 
  3.946500964503297*^9}, {3.946501049752936*^9, 3.946501125362743*^9}, {
  3.946501301189187*^9, 3.946501316677559*^9}, {3.946501526196669*^9, 
  3.9465015281534653`*^9}, {3.946501572790351*^9, 3.9465015729090858`*^9}, {
  3.946553229821334*^9, 3.946553231506753*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ccd75a40-b718-46ce-a358-46ec59aaf869"],

Cell[BoxData["0.259588`"], "EchoTiming",
 CellChangeTimes->{
  3.946553441321129*^9},ExpressionUUID->"43eb9957-6824-486e-a35c-\
5a71ce427ebd"],

Cell[BoxData[
 RowBox[{"0.02204255288722836526363987463669503299`19.71472523796697", "+", 
  RowBox[{
  "0.04699811619566361247064043333274357683`20.133038870274028", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.946501130147013*^9, {3.946501291470115*^9, 3.94650131037985*^9}, 
   3.946501454776559*^9, 3.946501529666255*^9, 3.946501574414158*^9, 
   3.94650199750843*^9, 3.946553441352565*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"3ecc7246-cb7d-4f29-ab05-dbaad723052f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Re", "[", "\[Delta]m2num", "]"}], "-", 
   RowBox[{"Total", "[", "\[Delta]m2", "]"}]}], 
  RowBox[{"Total", "[", "\[Delta]m2", "]"}]]], "Input",
 CellChangeTimes->{{3.946500667768757*^9, 3.946500669790803*^9}, {
  3.946501132581735*^9, 3.946501179085377*^9}, {3.946501702257436*^9, 
  3.94650170261383*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"39e91acd-69aa-45f7-a3a1-faee6b84f724"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.860617628912231063321612235476`12.55108848270432*^-8"}], 
  "+", 
  RowBox[{"0``101.26153550368578", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9465006700175548`*^9, 3.946500706863289*^9, {3.94650079425515*^9, 
   3.9465008024697313`*^9}, {3.946501132907461*^9, 3.94650117950419*^9}, {
   3.9465012938494673`*^9, 3.946501313695781*^9}, 3.946501457731232*^9, 
   3.946501530674803*^9, 3.946501575697346*^9, 3.946501997638278*^9, 
   3.9465534413734493`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"a70e5735-fa04-4bcd-84b1-8f0912a3f753"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1261, 820},
WindowMargins->{{73, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d5046cb9-f295-4bb5-abfb-554828191c74"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 164, 3, 54, "Subsection",ExpressionUUID->"b8a06d22-0cde-429f-88f3-3d3c8fbd1f37"],
Cell[CellGroupData[{
Cell[611, 22, 215, 4, 45, "Subsubsection",ExpressionUUID->"0a810e05-2ff4-4b56-886d-7ce5e98658aa"],
Cell[829, 28, 1455, 44, 109, "Input",ExpressionUUID->"8524e6ee-4b10-426b-96cb-5ab305976865"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2321, 77, 167, 3, 45, "Subsubsection",ExpressionUUID->"521d94c1-8c76-4cc8-b4b8-ce587ab2df21"],
Cell[2491, 82, 1961, 59, 85, "Input",ExpressionUUID->"4c938d89-07f7-4715-a74c-1113d6e6f57b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4489, 146, 165, 3, 45, "Subsubsection",ExpressionUUID->"85145d8c-055c-4bdf-8cd1-17e76d4602d8"],
Cell[4657, 151, 2431, 75, 138, "Input",ExpressionUUID->"3cde86f4-707d-4816-bbd0-0aae715dabea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7125, 231, 243, 4, 45, "Subsubsection",ExpressionUUID->"efe2be61-2145-4b0d-9b15-7f8179ab46d0"],
Cell[7371, 237, 2124, 65, 133, "Input",ExpressionUUID->"915d475b-f3f3-45f6-af05-2115bcc24a29"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9544, 308, 181, 3, 54, "Subsection",ExpressionUUID->"903d953e-94fd-4ae9-91ec-abcfb5921d1b"],
Cell[CellGroupData[{
Cell[9750, 315, 191, 3, 45, "Subsubsection",ExpressionUUID->"10fe51d0-1eaa-45d7-9e7a-66c0ab4aa23b"],
Cell[CellGroupData[{
Cell[9966, 322, 1913, 49, 122, "Input",ExpressionUUID->"a827b88b-b745-4fda-a98e-9a0aa118f88d"],
Cell[11882, 373, 143, 3, 24, "EchoTiming",ExpressionUUID->"03530994-036b-46e0-a569-3f7b2d6665f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12062, 381, 303, 5, 30, "Input",ExpressionUUID->"5a832248-3b5d-464d-9a4a-6f9eddc49a7e"],
Cell[12368, 388, 533, 9, 34, "Output",ExpressionUUID->"3e263d67-15ab-4404-a2db-113e5be82578"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12950, 403, 295, 7, 45, "Subsubsection",ExpressionUUID->"5fc50cf7-3a48-40dd-937e-d32ad4254477"],
Cell[CellGroupData[{
Cell[13270, 414, 416, 10, 48, "Input",ExpressionUUID->"b821c321-921c-4fcf-acaa-f63827ae688c"],
Cell[13689, 426, 78030, 1409, 235, "Output",ExpressionUUID->"043e0f41-8eec-4efd-8cf0-d0252387675d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91768, 1841, 197, 3, 45, "Subsubsection",ExpressionUUID->"00be7f43-e8b4-48fd-920c-ffda27cc34ab"],
Cell[CellGroupData[{
Cell[91990, 1848, 3094, 80, 177, "Input",ExpressionUUID->"d4de8965-9146-4ae8-b74f-b09e2b53cc46"],
Cell[95087, 1930, 144, 3, 24, "EchoTiming",ExpressionUUID->"36eaf9bd-0e98-43a5-9449-3f9b85f9aa57"],
Cell[95234, 1935, 695, 12, 34, "Output",ExpressionUUID->"cf660cf6-bf02-480b-9a48-5ee492b94e0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95966, 1952, 507, 10, 49, "Input",ExpressionUUID->"507e043c-5908-4458-9975-9bcaf00d05bb"],
Cell[96476, 1964, 612, 9, 34, "Output",ExpressionUUID->"5c6cd0e6-4daf-47da-92f6-b95250032f3c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97149, 1980, 183, 3, 54, "Subsection",ExpressionUUID->"80aee5f3-4bdb-4ff3-9acd-053cc85a5339"],
Cell[CellGroupData[{
Cell[97357, 1987, 186, 3, 45, "Subsubsection",ExpressionUUID->"69e044bb-be14-49b3-99de-04ba8fb4bc3f"],
Cell[CellGroupData[{
Cell[97568, 1994, 2248, 57, 125, "Input",ExpressionUUID->"cbfbe679-8f53-40a0-afac-519633548779"],
Cell[99819, 2053, 143, 3, 24, "EchoTiming",ExpressionUUID->"4c9dfbed-7066-4a74-a413-dad0cd3368bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99999, 2061, 212, 3, 30, "Input",ExpressionUUID->"38e6b38f-701a-4e26-b71d-11bb1eed3747"],
Cell[100214, 2066, 483, 8, 34, "Output",ExpressionUUID->"e433cbaf-a543-4b50-abb2-383ec394e8eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100746, 2080, 295, 7, 45, "Subsubsection",ExpressionUUID->"15ce25b7-9533-4921-a800-d81ae89db718"],
Cell[CellGroupData[{
Cell[101066, 2091, 335, 8, 48, "Input",ExpressionUUID->"4d75ce5c-ce05-4063-a5c4-d39fa2e4d2c7"],
Cell[101404, 2101, 60698, 1102, 236, "Output",ExpressionUUID->"3e0373bb-5730-4c58-9cf2-4582a781a41f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162151, 3209, 197, 3, 45, "Subsubsection",ExpressionUUID->"59349cb6-e6c4-4736-a7d2-6bf082358933"],
Cell[CellGroupData[{
Cell[162373, 3216, 4349, 113, 220, "Input",ExpressionUUID->"ccd75a40-b718-46ce-a358-46ec59aaf869"],
Cell[166725, 3331, 142, 3, 24, "EchoTiming",ExpressionUUID->"43eb9957-6824-486e-a35c-5a71ce427ebd"],
Cell[166870, 3336, 493, 9, 34, "Output",ExpressionUUID->"3ecc7246-cb7d-4f29-ab05-dbaad723052f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167400, 3350, 437, 9, 49, "Input",ExpressionUUID->"39e91acd-69aa-45f7-a3a1-faee6b84f724"],
Cell[167840, 3361, 595, 11, 34, "Output",ExpressionUUID->"a70e5735-fa04-4bcd-84b1-8f0912a3f753"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


